Swivel: Hardening WebAssembly against Spectre

We describe Swivel, a new compiler framework for hardening WebAssembly (Wasm) against Spectre attacks. Outside the browser, Wasm has become a popular lightweight, in-process sandbox and is, for example, used in production to isolate different clients on edge clouds and function-as-a-service platforms. Unfortunately, Spectre attacks can bypass Wasm's isolation guarantees. Swivel hardens Wasm against this class of attacks by ensuring that potentially malicious code can neither use Spectre attacks to break out of the Wasm sandbox nor coerce victim code-another Wasm client or the embedding process-to leak secret data. We describe two Swivel designs, a software-only approach that can be used on existing CPUs, and a hardware-assisted approach that uses extension available in Intel 11th generation CPUs. For both, we evaluate a randomized approach that mitigates Spectre and a deterministic approach that eliminates Spectre altogether. Our randomized implementations impose under 10.3% overhead on the Wasm-compatible subset of SPEC 2006, while our deterministic implementations impose overheads between 3.3% and 240.2%. Though high on some benchmarks, Swivel's overhead is still between 9x and 36.3x smaller than existing defenses that rely on pipeline fences.

==> myasm_lexer.py <==
# -*- coding: utf-8 -*-
"""
    Derived from:

    pygments.lexers.c_cpp
    ~~~~~~~~~~~~~~~~~~~~~

    Lexers for C/C++ languages.

    :copyright: Copyright 2006-2017 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, include, bygroups, using, \
    this, inherit, default, words
from pygments.util import get_bool_opt
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Error

__all__ = ['MyAsmLexer']


class MyAsmLexer(RegexLexer):
    """
    Derived heavily from CFamilyLexer from pygments source code.
    """
    name = 'MyAsm'
    aliases = ['myasm']
    filenames = ['*.asm']
    priority = 0.1

    tokens = {
        'whitespace': [
            (r'\n', Text),
            (r'\s+', Text),
            (r'\\\n', Text),  # line continuation
            # (r'//(\n|[\w\W]*?[^\\]\n)', Comment.Single),
            (r';.*', Comment.Single),
            (r'/(\\\n)?[*][\w\W]*?[*](\\\n)?/', Comment.Multiline),
            # Open until EOF, so no ending delimeter
            (r'/(\\\n)?[*][\w\W]*', Comment.Multiline),
        ],
        'statements': [
            (r'(L?)(")', bygroups(String.Affix, String), 'string'),
            (r"(L?)(')(\\.|\\[0-7]{1,3}|\\x[a-fA-F0-9]{1,2}|[^\\\'\n])(')",
             bygroups(String.Affix, String.Char, String.Char, String.Char)),
            (r'(\d+\.\d*|\.\d+|\d+)[eE][+-]?\d+[LlUu]*', Number.Float),
            (r'(\d+\.\d*|\.\d+|\d+[fF])[fF]?', Number.Float),
            (r'0x[0-9a-fA-F]+[LlUu]*', Number.Hex),
            (r'0[0-7]+[LlUu]*', Number.Oct),
            (r'\d+[LlUu]*', Number.Integer),
            (r'\*/', Error),
            (r'[~!%^&*+=|?:<>/-]', Operator),
            (r'[()\[\],.]', Punctuation),
            (words('mov cmp jb ud2 lea mov call'.split(),
                   suffix=r'\b'), Name.Builtin),
            (r'(bool|u?int(8|16|32|64|128)?|void)\b', Keyword.Type),
            (r'(public|secret)\b', Keyword.Type),
            (r'(mut|const)\b', Keyword.Type),
            (words(('extern', 'inline', 'noinline', 'export'),
                suffix=r'\b'), Keyword.Reserved),
            (r'(len|ref|deref|assume|declassify|ctselect)\b', Operator.Word),
            (r'(view|zeros|clone)\b', Keyword.Pseudo),
            (r'(true|false|NULL)\b', Name.Builtin),
            (r'([a-zA-Z_]\w*)(\s*)(:)(?!:)', bygroups(Name.Label, Text, Punctuation)),
            ('[a-zA-Z_]\w*', Name),
        ],
        'root': [
            include('whitespace'),
            # functions
            (r'((?:[\w*\s])+?(?:\s|[*]))'  # return arguments
             r'([a-zA-Z_]\w*)'             # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;{]*)(\{)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation),
             'function'),
            # function declarations
            (r'((?:[\w*\s])+?(?:\s|[*]))'  # return arguments
             r'([a-zA-Z_]\w*)'             # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;]*)(;)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation)),
            default('statement'),
        ],
        'statement': [
            include('whitespace'),
            include('statements'),
            ('[{}]', Punctuation),
            (';', Punctuation, '#pop'),
        ],
        'function': [
            include('whitespace'),
            include('statements'),
            (';', Punctuation),
            (r'\{', Punctuation, '#push'),
            (r'\}', Punctuation, '#pop'),
        ],
        'string': [
            (r'"', String, '#pop'),
            (r'\\([\\abfnrtv"\']|x[a-fA-F0-9]{2,4}|'
             r'u[a-fA-F0-9]{4}|U[a-fA-F0-9]{8}|[0-7]{1,3})', String.Escape),
            (r'[^\\"\n]+', String),  # all other characters
            (r'\\\n', String),  # line continuation
            (r'\\', String),  # stray backslash
        ]
    }

    def __init__(self, **options):
        RegexLexer.__init__(self, **options)

    def get_tokens_unprocessed(self, text):
        for index, token, value in \
                RegexLexer.get_tokens_unprocessed(self, text):
            if text[index:index+2] == '\\%':
                yield index+1, token, value[1:]
            else:
                yield index, token, value

